Reconstruction of the mass of Higgs boson pairs in events with Higgs boson pairs decaying into four $\tau$ leptons

Various theories beyond the Standard Model predict the existence of heavy resonances decaying to Higgs (H) boson pairs. In order to maximize the sensitivity of searches for such resonances, it is important that experimental analyses cover a variety of decay modes. The decay of H boson pairs to four $\tau$ leptons (HH$ \to \tau\tau\tau\tau$) has not been discussed in the literature so far. This decay mode provides a small branching fraction, but also comparatively low backgrounds. We present an algorithm for the reconstruction of the mass of the H boson pair in events in which the H boson pair decays via HH$ \to \tau\tau\tau\tau$ and the $\tau$ leptons subsequently decay into electrons, muons, or hadrons. The algorithm achieves a resolution of $7$-$22\%$ relative to the mass of the H boson pair, depending on the mass of the resonance.

==> make.sh <==
#/bin/csh
pdflatex svFit4tau.tex
bibtex svFit4tau
pdflatex svFit4tau.tex
pdflatex svFit4tau.tex
#acroread svFit4tau.pdf


